Image-based immersed boundary model of the aortic root

Each year, approximately 300,000 heart valve repair or replacement procedures are performed worldwide, including approximately 70,000 aortic valve replacement surgeries in the United States alone. This paper describes progress in constructing anatomically and physiologically realistic immersed boundary (IB) models of the dynamics of the aortic root and ascending aorta. This work builds on earlier IB models of fluid-structure interaction (FSI) in the aortic root, which previously achieved realistic hemodynamics over multiple cardiac cycles, but which also were limited to simplified aortic geometries and idealized descriptions of the biomechanics of the aortic valve cusps. By contrast, the model described herein uses an anatomical geometry reconstructed from patient-specific computed tomography angiography (CTA) data, and employs a description of the elasticity of the aortic valve leaflets based on a fiber-reinforced constitutive model fit to experimental tensile test data. Numerical tests show that the model is able to resolve the leaflet biomechanics in diastole and early systole at practical grid spacings. The model is also used to examine differences in the mechanics and fluid dynamics yielded by fresh valve leaflets and glutaraldehyde-fixed leaflets similar to those used in bioprosthetic heart valves. Although there are large differences in the leaflet deformations during diastole, the differences in the open configurations of the valve models are relatively small, and nearly identical hemodynamics are obtained in all cases considered.

==> figs/simulation_results/flow_comparison2.m <==
Q1 = load('new_data/native/N=128-alt4c/Q_LV.dat');
Q2 = load('new_data/BHV_p=0mmHg/N=128-alt4c/Q_LV.dat');
Q3 = load('new_data/BHV_p=4mmHg/N=128-alt4c/Q_LV.dat');
T1 = (0:length(Q1)-1)*2.5e-05;
T2 = (0:length(Q2)-1)*2.5e-05;
T3 = (0:length(Q3)-1)*2.5e-05;

h = plot(T1-(.15+.755),-Q1,...
         T2-(.15+.755),-Q2,...
         T3-(.15+.755),-Q3);
axis([0 0.7 -10 27])
xlabel('time (s)')
ylabel('flow rate (L/min)')
legend('fresh','fixed, p=0 mmHg','fixed, p=4 mmHg','Location','Best')
set(h,'LineWidth',2)    
set(gca,'FontSize',20)  
set(gca,'LineWidth',1.5)

